An Overview of Recent Work in Media Forensics: Methods and Threats

In this paper, we review recent work in media forensics for digital images, video, audio (specifically speech), and documents. For each data modality, we discuss synthesis and manipulation techniques that can be used to create and modify digital media. We then review technological advancements for detecting and quantifying such manipulations. Finally, we consider open issues and suggest directions for future research.

==> bib_fix/bib_fixer.py <==
import bibtexparser
import os
import string
import copy


my_path = os.path.dirname(__file__)
paper_root_path = os.path.split(my_path)[0]

stop_words = ['a', 'an', 'the']

def filter_alphabet(s):
    return ''.join(filter(lambda x : x in string.ascii_letters, s))

def filter_title(s):
    return ''.join(filter(lambda x : x in string.ascii_letters+' ', s))

def analyze_bib(filename):
    with open(filename) as infile:
        bib_database = bibtexparser.load(infile)

    entry_lut = dict()
    all_entry_names = set()

    # fix entry ids
    for entry in bib_database.entries:
        if 'year' in entry:
            assert 'author' in entry
            assert 'title' in entry
            new_entry = copy.copy(entry)
            authors = bibtexparser.customization.author(new_entry)['author']
            # get the first author
            assert len(authors) > 0
            first_author = authors[0]
            name_parts = bibtexparser.customization.splitname(first_author)
            first_author_lastname = filter_alphabet(name_parts['last'][0].lower())

            # get the title for this paper
            title_parts = filter_title(entry['title'].lower()).split(' ')
            assert len(title_parts) > 0
            first_word = None
            for part in title_parts:
                if part not in stop_words:
                    first_word = filter_alphabet(part)
                    break
            if first_word is None:
                first_word = filter_alphabet(title_parts[0])
            entry_name = first_author_lastname + entry['year'] + first_word
            
            assert entry_name not in all_entry_names
            all_entry_names.add(entry_name)
            entry_lut[entry['ID']] = entry_name
            entry['ID'] = entry_name
    
    return bib_database, entry_lut

    # return new entries
    #print(bib_database.entries[0])

def invalid_character_check(filename):
    with open(filename) as infile:
        for num, line in enumerate(infile):
            ords = [ord(x) for x in line]
            if max(ords) > 127:
                print(f'invalid character found on line {num+1}')
    print('character integrity checking finished')



if __name__ == '__main__':

    invalid_character_check(os.path.join(paper_root_path, 'refs.bib'))
    #print(filter_alphabet('ab+d+cd'))
    new_db, entry_lut = analyze_bib(os.path.join(paper_root_path, 'refs.bib'))

    # produce a fixed version of the bibfile by replacing...
    with open(os.path.join(paper_root_path, 'refs.bib')) as infile:
        bib_source = infile.read()
    
    for key, val in entry_lut.items():
        assert key in bib_source
        bib_source = bib_source.replace(key, val)
    
    with open(os.path.join(paper_root_path, 'refs_fixed.bib'), 'w') as outfile:
        outfile.write(bib_source)

    parts = [f'part-{i}' for i in range(1, 9)]
    for fn in os.listdir(paper_root_path):
        found_fn = None
        for part_name in parts:
            if fn.startswith(part_name):
                found_fn = os.path.join(paper_root_path, fn)
        if found_fn is not None:
            print(f'overwritting {found_fn}')
            with open(found_fn) as infile:
                content = infile.read()
            for key, val in entry_lut.items():
                content = content.replace(key, val)
            with open(found_fn, 'w') as outfile:
                outfile.write(content)

    # # write the output
    # with open(os.path.join(paper_root_path, 'refs_fixed.bib'), 'w') as outfile:
    #     writer = bibtexparser.bwriter.BibTexWriter()
    #     writer.indent='  '
    #     empty_db = bibtexparser.bibdatabase.BibDatabase()
    #     empty_db.entries = new_db.entries
    #     bibtexparser.dump(empty_db, outfile)
    #print(bib_database.entries)
